Powers of 3 with few nonzero bits and a conjecture of Erd\H{o}s

Using completely elementary methods, we find all powers of 3 that can be written as the sum of at most twenty-two distinct powers of 2, as well as all powers of 2 that can be written as the sum of at most twenty-five distinct powers of 3. The latter result is connected to a conjecture of Erd\H{o}s, namely, that 1, 4, and 256 are the only powers of 2 that can be written as a sum of distinct powers of 3. We present this work partly as a reminder that for certain exponential Diophantine equations, elementary techniques based on congruences can yield results that would be difficult or impossible to obtain with more advanced techniques involving, for example, linear forms in logarithms.

==> anc/EDE.magma <==
// EDE.magma
// Version 1.0
// 16 May 2023

/* 
This file contains Magma code related to the paper
    Powers of 3 with few nonzero bits and a conjecture of Erdos
by Vassil S. Dimitrov and Everett W. Howe.

We study exponential Diophantine equations of the form
    q^x = p^{a_1} + ... + p^{a_n}
for distinct primes p and q and various values of n, with the further 
restriction that the summands on the right hand side be distinct. We especially
focus on the case p = 2 and q = 3 (so that we are trying to determine which
powers of 3 have few nonzero bits when expressed in binary) and on the case
p = 3 and q = 2 (related to a conjecture of Erdos that there are only three
solutions to the equation, even if n is allowed to vary, corresponding to
x = 0, x = 2, and x = 8).

To find the powers of 3 that can be written as the sum of 10 distinct powers
of 2, for example, enter:
  P3_as_sum_of_P2(10);

Likewise, to find the powers of 2 that can be written as the sum of 10 distinct
powers of 3, enter:
  P2_as_sum_of_P3(10);
  
*/

/*
VERSION HISTORY:
Version 1.0: First public version. Comments modified, code unchanged.
Version 0.9: First semi-public version. Comments may still need clarification,
             and formatting has not been polished.
*/


function P3_as_sum_of_P2(n : part := 0, number := 1)
  // Attempt to find all powers of 3 that can be written as the sum of n
  // distinct powers of 2. 
  // We take the list of solutions modulo the first modulus, and then cut down
  // the list by taking those solutions whose index on the list is congruent
  // to "part" modulo "number." This allows us to parallelize the computation,
  // with several processes each looking at a different congruence class modulo
  // "number". The default values part := 0 and number := 1 will result in one
  // process considering all of the cases.

  
  if n eq 1 then return [[0, 0]], 2; end if;
  if n eq 2 then return [[1, 0, 1], [2, 0, 3]], 80; end if;

  // Now we assume that n > 2.

  cr := CodeToString(13); // Carriage return
  
  forced_moduli := 
[
3^3 * 19,
5 * 13 * 37 * 109,
241 * 433,
17,
2^2,
38737,
97 * 577,
257 * 673,
2^4,
193 * 1153, 
6337,
65537,
2^8,
641, // * 3457,
769,
274177,
18433,
101377,
2424833,
12289,
974849,
114689,
39714817,
1179649,
7908360193,
2^4,
171048961,
786433,
14155777,
13631489,
113246209,
319489,
1084521185281,
2^2,
7348420609,
2^2,
448203325441,
1107296257,
167772161,
2,
74490839041,
2,
246423748609,
2^2,
29796335617,
3221225473,
77309411329,
2^2,
5469640851457,
28114855919617,
1095981164658689,
2^3,
87211,
5566277615617,
25048249270273,
2,
942556342910977,
2^3,
206158430209,
2748779069441,
2^2,               // This is the last factor needed for powers of 3 with 22 bits.
39582418599937,
6597069766657,
2917004348489729,
2,
46179488366593,
5317238231924737,
1108307720798209,
2,
474989023199233,
735916326610010113,
1899956092796929,
2^3,
2411677600456900609,
2,
4222124650659841,
2^2,
7427561685440790529,
2
];    
    
  // Variables names in all caps should not be modified lightly.
  // Unchangeable:

  LHS_PRIME := 3;
  RHS_PRIME := 2;
  TERMS := n;
  
  // We will keep track of:
  // MODULUS: 
  //      The current modulus we are working with
  // LHS_VALUATION:
  //      The valuation of MODULUS at LHS_PRIME
  // LHS_ORDER: 
  //      The order of LHSprime in the multiplicative group of the integers
  //      modulo (MODULUS / LHS_PRIME^LHS_VALUATION)
  // RHS_VALUATION:
  //      The valuation of MODULUS at RHS_PRIME
  // RHS_ORDER: 
  //      The order of RHSprime in the multiplicative group of the integers
  //      modulo (MODULUS / RHS_PRIME^RHS_VALUATION)
  // SOLUTIONS: 
  //      The list of exponents (x, a_1, ..., a_r) that solve the exponential
  //      equation modulo MODULUS. The exponents a_i are taken from the
  //      interval [0..RHS_ORDER + RHS_VALUATION - 1], with the understanding
  //      that any exponent a_i that is at least RHS_VALUATION could be
  //      replaced by a_i + c*RHS_ORDER for a non-negative integer c and the
  //      exponents will still provide a solution to the equation. (Likewise 
  //      with x, with RHS replaced with LHS throughout.) We assume that
  //      a_1 = 0 and the rest of the a_i are in nondecreasing order, and that
  //      no two a_i that are in the range [0..RHS_VALUATION - 1] are equal to
  //      one another.
  
  // We will start with all of the solutions modulo 8176.
  
  MODULUS := 8176;
  LHS_VALUATION := Valuation(MODULUS, LHS_PRIME); // = 0
  RHS_VALUATION := Valuation(MODULUS, RHS_PRIME); // = 4
  LHS_ORDER := Order(Integers(MODULUS div LHS_PRIME^LHS_VALUATION)!LHS_PRIME); // = 12
  RHS_ORDER := Order(Integers(MODULUS div RHS_PRIME^RHS_VALUATION)!RHS_PRIME); // = 9



  SOLUTIONS := [];

  // The possible RHS exponents are [0..12]. 0 is used exactly once, while 
  // 1, 2, and 3 are used at most once. The possible LHS exponents are [0..11].

  time 
  for a1 in [0..Min(1,TERMS-1)] do
    for a2 in [0..Min(1,TERMS-1-a1)] do
      for a3 in [0..Min(1,TERMS-1-a1-a2)] do
        for a4 in [0..TERMS-1-a1-a2-a3] do
          for a5 in [0..TERMS-1-a1-a2-a3-a4] do
            for a6 in [0..TERMS-1-a1-a2-a3-a4-a5] do
              for a7 in [0..TERMS-1-a1-a2-a3-a4-a5-a6] do
                for a8 in [0..TERMS-1-a1-a2-a3-a4-a5-a6-a7] do
                  for a9 in [0..TERMS-1-a1-a2-a3-a4-a5-a6-a7-a8] do
                    for a10 in [0..TERMS-1-a1-a2-a3-a4-a5-a6-a7-a8-a9] do
                      for a11 in [0..TERMS-1-a1-a2-a3-a4-a5-a6-a7-a8-a9-a10] do
                        a12 := TERMS-1-a1-a2-a3-a4-a5-a6-a7-a8-a9-a10-a11;
                        x := -1;
                        case Integers(MODULUS)!(1 + a1*2   + a2*4   + a3*8   + a4 *16   + a5 *32   + a6 *64 
                                                  + a7*128 + a8*256 + a9*512 + a10*1024 + a11*2048 + a12*4096):
                          when Integers(MODULUS)!3^0 : x :=  0;
                          when Integers(MODULUS)!3^1 : x :=  1;
                          when Integers(MODULUS)!3^2 : x :=  2;
                          when Integers(MODULUS)!3^3 : x :=  3;
                          when Integers(MODULUS)!3^4 : x :=  4;
                          when Integers(MODULUS)!3^5 : x :=  5;
                          when Integers(MODULUS)!3^6 : x :=  6;
                          when Integers(MODULUS)!3^7 : x :=  7;
                          when Integers(MODULUS)!3^8 : x :=  8;
                          when Integers(MODULUS)!3^9 : x :=  9;
                          when Integers(MODULUS)!3^10: x := 10;
                          when Integers(MODULUS)!3^11: x := 11;
                        end case;
                    
                        if x ne -1 then 
                          SOLUTIONS cat:= [[x, 0] cat [ 1 : i in [1..a1 ]]
                                                  cat [ 2 : i in [1..a2 ]]
                                                  cat [ 3 : i in [1..a3 ]]
                                                  cat [ 4 : i in [1..a4 ]]
                                                  cat [ 5 : i in [1..a5 ]]
                                                  cat [ 6 : i in [1..a6 ]]
                                                  cat [ 7 : i in [1..a7 ]]
                                                  cat [ 8 : i in [1..a8 ]]
                                                  cat [ 9 : i in [1..a9 ]]
                                                  cat [10 : i in [1..a10]]
                                                  cat [11 : i in [1..a11]]
                                                  cat [12 : i in [1..a12]]
                                                  ];
                        end if;

                      end for;
                    end for;
                  end for;
                end for;
              end for;
            end for;
          end for;
        end for;
      end for;
    end for;
  end for;

  Sort(~SOLUTIONS);

  SOLUTIONS := [SOLUTIONS[i] : i in [1..#SOLUTIONS] | part eq i mod number];
  
  print Factorization(MODULUS);
  print "Total number of solutions with respect to this modulus:", #SOLUTIONS;
  

  count := 1;
  
  repeat
    bestp := forced_moduli[count];
    count +:= 1;

    MODULUS_new := MODULUS * bestp;
    LHS_VALUATION_new := Valuation(MODULUS_new, LHS_PRIME);
    RHS_VALUATION_new := Valuation(MODULUS_new, RHS_PRIME);
    LHS_ORDER_new := Order(Integers(MODULUS_new div LHS_PRIME^LHS_VALUATION_new)!LHS_PRIME);
    RHS_ORDER_new := Order(Integers(MODULUS_new div RHS_PRIME^RHS_VALUATION_new)!RHS_PRIME);
    SOLUTIONS_new := {};


    print "========================================================================";
    print "Adding in a factor of", bestp;
    print LHS_ORDER_new/LHS_ORDER, RHS_ORDER_new/RHS_ORDER;

    print #SOLUTIONS;

    // Some information we may use multiple times:
    
    if IsPrime(bestp) and bestp ne LHS_PRIME then
      log_LHS_prime := Log(GF(bestp)!LHS_PRIME);
      index_LHS_prime := GCD(bestp-1,log_LHS_prime);
      // What must the order of an element of GF(p)^* be divisible by,
      // in order for it to be a power of LHS_PRIME?
      group_order := (bestp-1) div index_LHS_prime;
    else
      // Dummy values.
      log_LHS_prime := 0;
      index_LHS_prime := 1;
      group_order := 1;
    end if;


    // Find the lifts of each solution.
    time
    for i in [1..#SOLUTIONS] do 
      printf "%o%o  ", cr, i;

      solution := SOLUTIONS[i];
      RHS_lifts := [* [] : i in [1..TERMS] *];
      RHS_lifts[1] := [0];
      for j in [2..TERMS] do
        value := solution[j+1];
        lifts := [];
        if value lt RHS_VALUATION then
          lifts cat:= [value];
          // If value is less than RHS_VALUATION that's the only lift. Otherwise:
        else
          while value le RHS_ORDER_new + RHS_VALUATION_new - 1 do
            lifts cat:= [value];
            value +:= RHS_ORDER;
          end while;
        end if;
        RHS_lifts[j] := lifts;
      end for;

      RHS_values := [* [] : i in [1..TERMS] *];
      RHS_values[1] := [Integers(MODULUS_new)!1];
      for j in [2..TERMS] do
        RHS_values[j] := [(Integers(MODULUS_new)!RHS_PRIME)^a : a in RHS_lifts[j]];
      end for;



      // How many LHS lifts?
      
      if solution[1] lt LHS_VALUATION then
        number_of_LHS_lifts := 1;
      else
        number_of_LHS_lifts := LHS_ORDER_new / LHS_ORDER;
        if solution[1] lt LHS_VALUATION_new then
          number_of_LHS_lifts +:=1;
        end if;
      end if;
      
      if number_of_LHS_lifts gt &*[#RHS_lifts[j] : j in [1..TERMS]] 
            and IsPrime(bestp) 
            and bestp ne LHS_PRIME
            and bestp ne RHS_PRIME
            and GCD(MODULUS, bestp) eq 1 then

        // We are in the "unbalanced" case.
        
        right_indices := CartesianProduct( <[1..#RHS_values[j]] : j in [1..TERMS]> );

        answers := {};
        for c in right_indices do
          RHS := [RHS_values[i][c[i]] : i in [1..TERMS]];
          sum := &+RHS;
          sum_newpart := GF(bestp)!sum;
          if sum_newpart ne 0 then
            log_sum := Log(sum_newpart);
            index_sum := GCD(bestp-1,log_sum);
            
            if 0 eq index_sum mod index_LHS_prime then
              relative_log := (Integers((bestp-1) div index_LHS_prime)!(log_sum div index_LHS_prime)) / 
                              (Integers((bestp-1) div index_LHS_prime)!(log_LHS_prime div index_LHS_prime));
              relative_log := Integers()!relative_log;
           
              // Is relative_log modulo group_order consistent with
              // x (= solution[1]) modulo LHS_ORDER?
          
              lifted_value := CRT([solution[1],relative_log],[LHS_ORDER,group_order]);
              if lifted_value ge 0 then
              // Logs are consistent with one another.
              // BUT! The lifted_value cannot be less than LHS_VALUATION unless
              // it is equal to solution[1].
                while lifted_value lt LHS_VALUATION and lifted_value ne solution[1] do 
                  lifted_value +:= LHS_ORDER_new;
                end while;
                answers join:= { [lifted_value] cat [RHS_lifts[i][c[i]] : i in [1..TERMS]] };
              end if;
            end if;
          end if;
        end for;
        answers := Sort([a : a in answers]);
        answers_reduced := {};
        for a in answers do
          doubles := [j : j in [2..TERMS] | a[j] eq a[j+1]];
          if #doubles eq 0 or a[doubles[1]] ge RHS_VALUATION_new then
            answers_reduced join:= {a};
          end if;
        end for;

      else
        // We are in the "balanced" case.
  
        value := solution[1];
        lifts := [];
        if value lt LHS_VALUATION then
          lifts cat:= [value];
          // If value is less than LHS_VALUATION that's the only lift. Otherwise:
        else
          while value le LHS_ORDER_new + LHS_VALUATION_new - 1 do
            lifts cat:= [value];
            value +:= LHS_ORDER;
          end while;
        end if;
        LHS_lifts := lifts;

        LHS_values := [(Integers(MODULUS_new)!LHS_PRIME)^a : a in LHS_lifts];
  
        work := [Max(#LHS_values * &*[#RHS_values[j] : j in [1..k]], &*[#RHS_values[j] : j in [k+1..TERMS]]) : k in [1..TERMS-1]];
        minimum, index := Min(work);
  
        left_indices  := CartesianProduct( Append(<[1..#RHS_values[j]] : j in [1..index]>, [1..#LHS_values]) );
        right_indices := CartesianProduct( <[1..#RHS_values[j]] : j in [index+1..TERMS]> );
  
  
        left_half_list  := Sort([ [Integers()!(LHS_values[c[#c]] - &+[RHS_values[j][c[j]] : j in [1..#c-1]])]
                              cat [c[j] : j in [1..#c]] : c in left_indices ]);
        right_half_list := Sort([ [Integers()!&+[RHS_values[index + j][c[j]] : j in [1..#c]]] 
                              cat [c[j] : j in [1..#c]] : c in right_indices ]);
                            
        left_half_values  := {a[1] : a in  left_half_list};
        right_half_values := {a[1] : a in right_half_list};
  
        common_values := left_half_values meet right_half_values;
  
        answers_reduced := {};
        for cv in common_values do
          for  left in [a : a in  left_half_list | a[1] eq cv], 
              right in [a : a in right_half_list | a[1] eq cv] do
            LHSlift := LHS_lifts[left[#left]];
            RHSlift := [RHS_lifts[j-1][left[j]] : j in [2..#left-1]] cat [RHS_lifts[j+index-1][right[j]] : j in [2..#right]];
            RHSlift := Sort(RHSlift);
            doubles := [j : j in [1..TERMS-1] | RHSlift[j] eq RHSlift[j+1]];
            if #doubles eq 0 or RHSlift[doubles[1]] ge RHS_VALUATION_new then
              answers_reduced join:= {[LHSlift] cat RHSlift};
            end if;
          end for;
        end for;

      end if;
      
      SOLUTIONS_new join:= answers_reduced;
    end for;

    SOLUTIONS_new := Sort([a : a in SOLUTIONS_new]);
    print "";
    MODULUS := MODULUS_new;
    LHS_VALUATION := LHS_VALUATION_new;
    RHS_VALUATION := RHS_VALUATION_new;
    LHS_ORDER := LHS_ORDER_new;
    RHS_ORDER := RHS_ORDER_new;
    SOLUTIONS := SOLUTIONS_new;
    
    print Factorization(MODULUS);
    print "Total number of solutions with respect to this modulus:", #SOLUTIONS;

  until #SOLUTIONS eq 0 or Max([s[#s] : s in SOLUTIONS]) lt RHS_VALUATION;
  
  return SOLUTIONS, MODULUS;
end function;



function P2_as_sum_of_P3(n : part := 0, number := 1)
  // Attempt to find all powers of 2 that can be written as the sum of n
  // distinct powers of 3.
  // We take the list of solutions modulo the first modulus, and then cut down
  // the list by taking those solutions whose index on the list is congruent
  // to "part" modulo "number." This allows us to parallelize the computation,
  // with several processes each looking at a different congruence class modulo
  // "number". The default values part := 0 and number := 1 will result in one 
  // process considering all of the cases.
  
  if n eq 1 then return [[0, 0]], 1; end if;
  if n eq 2 then return [[2, 0, 1]], 16; end if;
  

  // Now we assume that n > 2.

  cr := CodeToString(13); // Carriage return


  forced_moduli := [7 * 19 * 37,
                    5 * 73,
                    530713,
                    3^3,
                    41 * 6481,
                    282429005041,
                    3^6,
                    109 * 19441,
                    150094634909578633,
                    3^6
                   ];

  // Variables names in all caps should not be modified lightly.
  // Unchangeable:
  LHS_PRIME := 2;
  RHS_PRIME := 3;
  TERMS := n;
  
  // We will keep track of:
  // MODULUS: 
  //      The current modulus we are working with
  // LHS_VALUATION: 
  //      The valuation of MODULUS at LHS_PRIME
  // LHS_ORDER: 
  //      The order of LHSprime in the multiplicative group of the integers
  //      modulo (MODULUS / LHS_PRIME^LHS_VALUATION)
  // RHS_VALUATION: 
  //      The valuation of MODULUS at RHS_PRIME
  // RHS_ORDER: 
  //      The order of RHSprime in the multiplicative group of the integers
  //      modulo (MODULUS / RHS_PRIME^RHS_VALUATION)
  // SOLUTIONS: 
  //      The list of exponents (x, a_1, ..., a_r) that solve the exponential
  //      equation modulo MODULUS. The exponents a_i are taken from the
  //      interval [0..RHS_ORDER + RHS_VALUATION - 1], with the understanding
  //      that any exponent a_i that is at least RHS_VALUATION could be
  //      replaced by a_i + c*RHS_ORDER for a non-negative integer c and the
  //      exponents will still provide a solution to the equation. (Likewise
  //      with x, with RHS replaced with LHS throughout.) We assume that
  //      a_1 = 0 and the rest of the a_i are in nondecreasing order, and that
  //      no two a_i that are in the range [0..RHS_VALUATION - 1] are equal to
  //      one another.
  

  MODULUS := 1594242;
  LHS_VALUATION := Valuation(MODULUS, LHS_PRIME); // = 1
  RHS_VALUATION := Valuation(MODULUS, RHS_PRIME); // = 4
  LHS_ORDER := Order(Integers(MODULUS div LHS_PRIME^LHS_VALUATION)!LHS_PRIME); // = 756
  RHS_ORDER := Order(Integers(MODULUS div RHS_PRIME^RHS_VALUATION)!RHS_PRIME); // = 9



  SOLUTIONS := [];

  // The possible RHS exponents are [0..12]. 0 is used exactly once, while 1, 2,
  // and 3 are each used at most once. The possible LHS exponents are [1..756].

  templog := AssociativeArray();
  goodvalues := {};
  powers := [RHS_PRIME^i mod MODULUS : i in [1..12]];
  t := Integers(MODULUS)!1;
  for i in [0..756] do
    goodvalues join:= {t};
    templog[Integers()!t] := i;
    t*:=LHS_PRIME;
  end for;
  
  time 
  for a1 in [0..Min(1,TERMS-1)] do
    for a2 in [0..Min(1,TERMS-1-a1)] do
      for a3 in [0..Min(1,TERMS-1-a1-a2)] do
        for a4 in [0..TERMS-1-a1-a2-a3] do
          for a5 in [0..TERMS-1-a1-a2-a3-a4] do
            for a6 in [0..TERMS-1-a1-a2-a3-a4-a5] do
              for a7 in [0..TERMS-1-a1-a2-a3-a4-a5-a6] do
                for a8 in [0..TERMS-1-a1-a2-a3-a4-a5-a6-a7] do
                  for a9 in [0..TERMS-1-a1-a2-a3-a4-a5-a6-a7-a8] do
                    for a10 in [0..TERMS-1-a1-a2-a3-a4-a5-a6-a7-a8-a9] do
                      for a11 in [0..TERMS-1-a1-a2-a3-a4-a5-a6-a7-a8-a9-a10] do

                        a12 := TERMS-1-a1-a2-a3-a4-a5-a6-a7-a8-a9-a10-a11;

                        RHS_value := Integers(MODULUS)!
                                     (1 + a1 *powers[ 1] + a2 *powers[ 2] + a3 *powers[ 3] + a4 *powers[ 4] 
                                        + a5 *powers[ 5] + a6 *powers[ 6] + a7 *powers[ 7] + a8 *powers[ 8] 
                                        + a9 *powers[ 9] + a10*powers[10] + a11*powers[11] + a12*powers[12]);
                        if RHS_value in goodvalues then
                          SOLUTIONS cat:= [[templog[Integers()!RHS_value], 0]
                                           cat [  1 : i in [1..a1  ]]
                                           cat [  2 : i in [1..a2  ]]
                                           cat [  3 : i in [1..a3  ]]
                                           cat [  4 : i in [1..a4  ]]
                                           cat [  5 : i in [1..a5  ]]
                                           cat [  6 : i in [1..a6  ]]
                                           cat [  7 : i in [1..a7  ]]
                                           cat [  8 : i in [1..a8  ]]
                                           cat [  9 : i in [1..a9  ]]
                                           cat [ 10 : i in [1..a10 ]]
                                           cat [ 11 : i in [1..a11 ]]
                                           cat [ 12 : i in [1..a12 ]]
                                          ];
                        end if;
                                                          
                      end for;
                    end for;
                  end for;
                end for;
              end for;
            end for;
          end for;
        end for;
      end for;
    end for;
  end for;

  Sort(~SOLUTIONS);

  SOLUTIONS := [SOLUTIONS[i] : i in [1..#SOLUTIONS] | part eq i mod number];
  
  print Factorization(MODULUS);
  print "Total number of solutions with respect to this modulus:", #SOLUTIONS;
  

  count := 1;
  
  add3 := false;
  
  repeat
    bestp := forced_moduli[count];
    count +:= 1;

    MODULUS_new := MODULUS * bestp;
    LHS_VALUATION_new := Valuation(MODULUS_new, LHS_PRIME);
    RHS_VALUATION_new := Valuation(MODULUS_new, RHS_PRIME);
    LHS_ORDER_new := Order(Integers(MODULUS_new div LHS_PRIME^LHS_VALUATION_new)!LHS_PRIME);
    RHS_ORDER_new := Order(Integers(MODULUS_new div RHS_PRIME^RHS_VALUATION_new)!RHS_PRIME);
    SOLUTIONS_new := {};


    print "========================================================================";
    print "Adding in a factor of", bestp;
    print LHS_ORDER_new/LHS_ORDER, RHS_ORDER_new/RHS_ORDER;

    print #SOLUTIONS;

    // Some information we may use multiple times:
    
    if IsPrime(bestp) and bestp ne LHS_PRIME then
      log_LHS_prime := Log(GF(bestp)!LHS_PRIME);
      index_LHS_prime := GCD(bestp-1,log_LHS_prime);
      // What must the order of an element of GF(p)^* be divisible by.
      // in order for it to be a power of LHS_PRIME?
      group_order := (bestp-1) div index_LHS_prime;
    else
      // Dummy values.
      log_LHS_prime := 0;
      index_LHS_prime := 1;
      group_order := 1;
    end if;


    // Find the lifts of each solution.
    time
    for i in [1..#SOLUTIONS] do 
      printf "%o%o  ", cr, i;

      solution := SOLUTIONS[i];
      RHS_lifts := [* [] : i in [1..TERMS] *];
      RHS_lifts[1] := [0];
      for j in [2..TERMS] do
        value := solution[j+1];
        lifts := [];
        if value lt RHS_VALUATION then
          lifts cat:= [value];
          // If value is less than RHS_VALUATION that's the only lift. Otherwise:
        else
          while value le RHS_ORDER_new + RHS_VALUATION_new - 1 do
            lifts cat:= [value];
            value +:= RHS_ORDER;
          end while;
        end if;
        RHS_lifts[j] := lifts;
      end for;

      RHS_values := [* [] : i in [1..TERMS] *];
      RHS_values[1] := [Integers(MODULUS_new)!1];
      for j in [2..TERMS] do
        RHS_values[j] := [(Integers(MODULUS_new)!RHS_PRIME)^a : a in RHS_lifts[j]];
      end for;



      // How many LHS lifts?
      
      if solution[1] lt LHS_VALUATION then
        number_of_LHS_lifts := 1;
      else
        number_of_LHS_lifts := LHS_ORDER_new / LHS_ORDER;
        if solution[1] lt LHS_VALUATION_new then
          number_of_LHS_lifts +:=1;
        end if;
      end if;
      
      if number_of_LHS_lifts gt &*[#RHS_lifts[j] : j in [1..TERMS]] 
            and IsPrime(bestp) 
            and bestp ne LHS_PRIME
            and bestp ne RHS_PRIME
            and GCD(MODULUS, bestp) eq 1 then

        // We are in the "unbalanced" case.
        
        right_indices := CartesianProduct( <[1..#RHS_values[j]] : j in [1..TERMS]> );

        answers := {};
        for c in right_indices do
          RHS := [RHS_values[i][c[i]] : i in [1..TERMS]];
          sum := &+RHS;
          sum_newpart := GF(bestp)!sum;
          if sum_newpart ne 0 then
            log_sum := Log(sum_newpart);
            index_sum := GCD(bestp-1,log_sum);
            
            if 0 eq index_sum mod index_LHS_prime then
              relative_log := (Integers((bestp-1) div index_LHS_prime)!(log_sum div index_LHS_prime)) / 
                              (Integers((bestp-1) div index_LHS_prime)!(log_LHS_prime div index_LHS_prime));
              relative_log := Integers()!relative_log;
           
              // Is relative_log modulo group_order consistent with
              // x (= solution[1]) modulo LHS_ORDER?
          
              lifted_value := CRT([solution[1],relative_log],[LHS_ORDER,group_order]);
              if lifted_value ge 0 then
              // Logs are consistent with one another.
              // BUT! The lifted_value cannot be less than LHS_VALUATION unless
              // it is equal to solution[1].
                while lifted_value lt LHS_VALUATION and lifted_value ne solution[1] do 
                  lifted_value +:= LHS_ORDER_new;
                end while;
                answers join:= { [lifted_value] cat [RHS_lifts[i][c[i]] : i in [1..TERMS]] };
              end if;
            end if;
          end if;
        end for;
        answers := Sort([a : a in answers]);
        answers_reduced := {};
        for a in answers do
          doubles := [j : j in [2..TERMS] | a[j] eq a[j+1]];
          if #doubles eq 0 or a[doubles[1]] ge RHS_VALUATION_new then
            answers_reduced join:= {a};
          end if;
        end for;

      else
        // We are in the "balanced" case.

        value := solution[1];
        lifts := [];
        if value lt LHS_VALUATION then
          lifts cat:= [value];
          // If value is less than LHS_VALUATION that's the only lift. Otherwise:
        else
          while value le LHS_ORDER_new + LHS_VALUATION_new - 1 do
            lifts cat:= [value];
            value +:= LHS_ORDER;
          end while;
        end if;
        LHS_lifts := lifts;

        LHS_values := [(Integers(MODULUS_new)!LHS_PRIME)^a : a in LHS_lifts];
  
        work := [Max(#LHS_values * &*[#RHS_values[j] : j in [1..k]], &*[#RHS_values[j] : j in [k+1..TERMS]]) : k in [1..TERMS-1]];
        minimum, index := Min(work);
  
        left_indices  := CartesianProduct( Append(<[1..#RHS_values[j]] : j in [1..index]>, [1..#LHS_values]) );
        right_indices := CartesianProduct( <[1..#RHS_values[j]] : j in [index+1..TERMS]> );
  
  
        left_half_list  := Sort([ [Integers()!(LHS_values[c[#c]] - &+[RHS_values[j][c[j]] : j in [1..#c-1]])]
                              cat [c[j] : j in [1..#c]] : c in left_indices ]);
        right_half_list := Sort([ [Integers()!&+[RHS_values[index + j][c[j]] : j in [1..#c]]] 
                              cat [c[j] : j in [1..#c]] : c in right_indices ]);
                            
        left_half_values  := {a[1] : a in  left_half_list};
        right_half_values := {a[1] : a in right_half_list};
  
        common_values := left_half_values meet right_half_values;
  
        answers_reduced := {};
        for cv in common_values do
          for  left in [a : a in  left_half_list | a[1] eq cv], 
              right in [a : a in right_half_list | a[1] eq cv] do
            LHSlift := LHS_lifts[left[#left]];
            RHSlift := [RHS_lifts[j-1][left[j]] : j in [2..#left-1]] cat [RHS_lifts[j+index-1][right[j]] : j in [2..#right]];
            RHSlift := Sort(RHSlift);
            doubles := [j : j in [1..TERMS-1] | RHSlift[j] eq RHSlift[j+1]];
            if #doubles eq 0 or RHSlift[doubles[1]] ge RHS_VALUATION_new then
              answers_reduced join:= {[LHSlift] cat RHSlift};
            end if;
          end for;
        end for;

      end if;
      
      SOLUTIONS_new join:= answers_reduced;
    end for;

    SOLUTIONS_new := Sort([a : a in SOLUTIONS_new]);
    print "";
    MODULUS := MODULUS_new;
    LHS_VALUATION := LHS_VALUATION_new;
    RHS_VALUATION := RHS_VALUATION_new;
    LHS_ORDER := LHS_ORDER_new;
    RHS_ORDER := RHS_ORDER_new;
    SOLUTIONS := SOLUTIONS_new;
    

    print Factorization(MODULUS);
    print "Total number of solutions with respect to this modulus:", #SOLUTIONS;
  until #SOLUTIONS eq 0 or Max([s[#s] : s in SOLUTIONS]) lt RHS_VALUATION;
  
  return SOLUTIONS, MODULUS;
end function;


